Theoretical analysis of surface brightness-colour relations for late-type stars using MARCS model atmospheres

Surface brightness-colour relations (SBCRs) are largely used for general studies in stellar astrophysics and for determining extragalactic distances. Based on simulated spectra of late-type stars using MARCS model atmospheres, our aim is to analyse the effect of stellar fundamental parameters on the surface brightness. We also compare theoretical and recent empirical SBCRs. We used MARCS model atmospheres to compute spectra and the surface brightness of stars. We first explored the parameter space of MARCS (i.e. effective temperature, $\log g$, $\mathrm{[Fe/H]}$, microturbulence, and mass) in order to quantify their impact on the surface brightness. Then we considered a relation between the effective temperature and $\log g$ for late dwarfs and giants, as well as a solar metallicity, in order to allow a consistent comparison of theoretical and empirical SBCRs. We find that the SBCR is not sensitive to the microturbulence and mass. The effect of metallicity on the SBCR is found to be larger for dwarfs than for giants. It is also larger when considering larger $V-K_s$ values. We also find that a difference of 0.5 dex in metallicity between Galactic and LMC SBCRs does not affect the recent LMC distance determination, based on eclipsing binaries, by more than 0.4%. By comparing theoretical with empirical SBCRs, we find a good agreement of less than 2$\sigma$ for F5-K7 dwarfs and giants stars, while a larger discrepancy is found for M dwarfs and giants (about 4-6$\sigma$). The surface gravity properties, as modelled in MARCS, explain the differences in the empirical SBCRs in terms of class. We finally find that theoretical and empirical SBCRs for Cepheids are consistent. Carefully considering metallicity and $\log g$ is mandatory when calibrating or using SBCRs.

==> Comparison_empirical_M.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
"""
Created on Fri May 29 11:50:28 2020

@author: asalsi
"""

import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc
from matplotlib.pyplot import gca
from matplotlib.ticker import FormatStrFormatter
from matplotlib import font_manager
import os
from scipy.optimize import curve_fit
from matplotlib.ticker import MultipleLocator


#=============================================================================#
#   MARCS Spectra                                                             #
#   Aim: developping theoretical SBCRs                                        #
#   Plane paralell/Spherical models                                           #  
#=============================================================================#

#=============================================================================#
#   Linear fit for SBCR                                                       #
#=============================================================================#

def func(a,b, x):
    
    return a * x + b

#=============================================================================#

plt.style.use('classic')

sizeOfFont = 16
fontProperties = {'family':'sans-serif',
    'weight' : 'normal', 'size' : sizeOfFont}
ticks_font = font_manager.FontProperties(family='sans-serif', style='normal',
    size=sizeOfFont, weight='normal', stretch='normal')
rc('text', usetex=True)
rc('font',**fontProperties)


plt.close('all')


#=============================================================================#
#  Getting spectra from all the .txt files                                    #
#=============================================================================#
                
#f, (ax1) = plt.subplots(1, figsize=(8,9))

#f, (ax1, ax2) = plt.subplots(2,1, figsize=(8,9), gridspec_kw = {'height_ratios':[30, 6]}, sharex=True, sharey = False)
#plt.gcf().subplots_adjust(hspace = -0.0)


list_of_files = []
           
wave = np.loadtxt('flx_wavelengths.vac.txt') # same file for every spectra
  
for filename in os.listdir("Spectres_MARCS/Varying_log_Teff_M_Fe/F5_K7_II_III/Standards/"):
    if filename.endswith(".flx"):
        list_of_files.append(filename)
        
        
#=============================================================================#
#  Plotting theoretical SBCRs with MARCS spectra                              #
#=============================================================================#

Colour_list = []
Fv_list = []

Colour_list00 = []
Fv_list00 = []

Colour_list05 = []
Fv_list05 = []

Colour_list10 = []
Fv_list10 = []

Colour_list15 = []
Fv_list15 = []

Colour_list20 = []
Fv_list20 = []

Colour_list25 = []
Fv_list25 = []

Colour_list30 = []
Fv_list30 = []

Colour_list35 = []
Fv_list35 = []


for i in range(len(list_of_files)):
    
    #=========================================================================#
    #  Get flux, wavelength and R[cm] (if spherical) from .txt files          #
    #=========================================================================#
    
    filename = list_of_files[i]
        
    flux = np.loadtxt("Spectres_MARCS/Varying_log_Teff_M_Fe/F5_K7_II_III/Standards/"+filename)
    
    Teff = int(str(filename[1:5])) # 5777 for sun
    log_g = float(str(filename[7:11])) # 4.439995473953808 for sun
    M = float(str(filename[13:16])) # if spherical    
    mu = float(str(filename[18:20]))
    Z = float(str(filename[25:30]))

    Radius = np.sqrt((6.67430e-8*M*1.989e30*1000)/10**log_g)
    Radius = Radius/100/696.34e6 # in Solar radius
    
    f_bol = np.trapz(flux, wave)
    f_bol = f_bol * 1e-3
    
#    Teff_standards = [4000, 3300, 5000, 3900, 3700, 4500, 3800, 3600, 3200, 3400, 4250, 3000, 3500, 4750]
#    Teff_standards = [5000, 4500, 4000, 3700, 3500, 3300]
#    Teff_standards = [5000, 4000, 3800, 3600, 3400] # POUR LA MASSE
#    Teff_standards = [4000, 3800, 3700, 3500, 3300]  # POUR Z < 2
#    Teff_standards = [5000, 4500, 4000, 3700, 3500, 3300, 3100, 2900, 2700, 2500] # M-stars
    Teff_standards = [3300, 3100, 2900, 2700, 2500] # M-stars

    if Teff in Teff_standards:
        if M == 0 or M == 1:
            if log_g >= 2:
                if mu == 1:
                    if Z == 0:
                        print ('Teff = %d, log_g = %.1lf, M = %.1lf, mu = %.1lf, Z = %.1lf' %(Teff, log_g, M, mu, Z))
                        
                        #=========================================================================#
                        #  Magnitudes computation with filters                                    #
                        #=========================================================================#
                        #=========================================================================#
                        #  2MASS Ks filter                                                        #
                        #=========================================================================#
                        
                        wave_Ks = np.loadtxt('Filtres/2MASS_2MASS.Ks.txt')[:,0] # wavelength validity domain of the filter 
                        trans_Ks = np.loadtxt('Filtres/2MASS_2MASS.Ks.txt')[:,1] # transmissivity of the filter
                        
                        flux_ref_Ks = 4.306e-11
                        
                        flux_interp_Ks = np.interp(wave_Ks, wave, flux) # interpolation of the stellar flux on the filter passband
                        flux_to_Ks = flux_interp_Ks * trans_Ks * wave_Ks # multiply the interpolated flux with the transmissivity of the filter
                        
                        transmission = trans_Ks * wave_Ks
                    
                        flux_bol_Ks = np.trapz(flux_to_Ks, wave_Ks)
                        transmission_integrated = np.trapz(transmission, wave_Ks)
                        
                        m_Ks = -2.5*np.log10(flux_bol_Ks/transmission_integrated)+2.5*np.log10(flux_ref_Ks)
                        
                        flux_bol_Ks = np.trapz(flux_interp_Ks * trans_Ks, wave_Ks) # for computing absolute magnitude
                        flux_bol_Ks = flux_bol_Ks*1e-3 # in W.m^-2
                        
                        #=========================================================================#
                        #  Johnson:V filter                                                       #
                        #                                                                         #
                        #  Recalibrated Johnson:V filter from Mann & von Braun (2015)             #
                        #=========================================================================#
                        
                        wave_Johnson_V = np.loadtxt('Filtres/GCPD_Johnson.V.txt')[:,0] # wavelength validity domain of the filter 
                        trans_Johnson_V = np.loadtxt('Filtres/GCPD_Johnson.V.txt')[:,1] # transmissivity of the filter
                        
                        flux_ref_Johnson_V = 3.735e-9
                        
                        flux_interp_Johnson_V = np.interp(wave_Johnson_V, wave, flux) # interpolation of the stellar flux on the filter passband
                        flux_to_Johnson_V = flux_interp_Johnson_V * trans_Johnson_V * wave_Johnson_V# multiply the interpolated flux with the transmissivity of the filter
                                     
                        transmission = trans_Johnson_V * wave_Johnson_V
                        
                        flux_bol_Johnson_V = np.trapz(flux_to_Johnson_V, wave_Johnson_V) # formula for apparent magnitudes found 
                        transmission_integrated = np.trapz(transmission, wave_Johnson_V) # in C. N. A. Willmer (2018)
                        
                        m_V = -2.5*np.log10(flux_bol_Johnson_V/transmission_integrated)+2.5*np.log10(flux_ref_Johnson_V)
                        
                        flux_bol_V = np.trapz(flux_interp_Johnson_V * trans_Johnson_V, wave_Johnson_V) # for computing absolute magnitude
                        flux_bol_V = flux_bol_V*1e-3 # in W.m^-2
                        
                        #=========================================================================#
                        #  Solar constants       (Ref: IAU B2, 2015)                              #
                        #=========================================================================#
                        
                        L_sun = 3.8275e26 
                        Mbol_sun = 4.74
                        sigma = 5.670374e-8
                        R_sun= 696.34e6 
                        C = -5.202025131685543 # set as Mv_Sun = 4.83 
                        
                        #=========================================================================#
                        #  Surface brightness computation                                         #
                        #=========================================================================#
                        
                #                L_bol = 4*np.pi*(Radius*R_sun)**2*f_bol
                #                L_V = 4*np.pi*(Radius*R_sun)**2*flux_bol_V
                #                
                #                Mbol = Mbol_sun - 2.5*np.log10(L_bol/L_sun)
                #                Mv = -2.5*np.log10(L_V/L_sun/(4*np.pi*100))+C
                #                
                #                BC = Mbol - Mv
                        
                #                Fv = np.log10(Teff) + 0.1*BC #Barnes & Evans (1976)
                #                F_V = 8.1831123 -0.1*m_V -8.2777351
                #                F_V = 8.1571-0.1*m_V-82477351
                        Fv = 4.2196 - 0.1 * (m_V + 43.072)
                        
                        Colour = m_V - m_Ks
                        
#                        b = gca()
#                        b.set_xticklabels(ax1.get_xticks(), fontProperties)
#                        b.set_yticklabels(ax1.get_yticks(), fontProperties)
#                        
#                        ax1.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))
#                        ax1.xaxis.set_major_formatter(FormatStrFormatter('%.2f'))
                        
                        
#                        if Teff >= 3500:
#                        if Z == 0:
                        if log_g == 4.5:
#                        if M == 1:
#                        if mu == 1:
                            Colour_list00.append(Colour)
                            Fv_list00.append(Fv)
#                            ax1.scatter(Colour_list00[-1], Fv_list00[-1], marker = 's', color = 'black', s = 30, zorder = 0)                      

#                        if Teff <= 3300:
#                        if Z == -2:
                        if log_g == 3:
#                        if M == 2:
#                        if mu == 2:
                            Colour_list10.append(Colour)
                            Fv_list10.append(Fv)
#                            ax1.scatter(Colour_list10[-1], Fv_list10[-1], marker = '^', color = 'dodgerblue', s = 50, zorder = 1)#facecolors = 'none', edgecolors = 'black', s = 50)

#                        if Z == -1:
#                        if log_g == -0.5:
#                        if M == 5:
#                        if mu == 5:
#                            Colour_list25.append(Colour)
#                            Fv_list25.append(Fv)
#                            ax1.scatter(Colour_list25[-1], Fv_list25[-1], marker = 'o', color = 'firebrick', s = 50)#facecolors = 'none', edgecolors = 'black', s = 50)

#                        if Z == 1:
#                        if log_g == 0:
#                        if M == 5:
#                        if mu == 5:
#                            Colour_list30.append(Colour)
#                            Fv_list30.append(Fv)
#                            ax1.scatter(Colour_list30[-1], Fv_list30[-1], marker = 'v', color = 'green', s = 50)#facecolors = 'none', edgecolors = 'black', s = 50)


V_test = 5

Colour_exp00 = np.linspace(min(Colour_list00), max(Colour_list00), 100)
Colour_exp00_short = np.linspace(min(Colour_list00), max(Colour_list00), 20)

Colour_exp10 = np.linspace(min(Colour_list10), max(Colour_list10), 100)
Colour_exp10_short = np.linspace(min(Colour_list10), max(Colour_list00), 20)

popt, pcov = curve_fit(func, Colour_list00, Fv_list00)
fit00 = popt[1]*Colour_exp00+popt[0]
fit00_short_0 = popt[1]*Colour_exp10_short+popt[0]

popt, pcov = curve_fit(func, Colour_list10, Fv_list10)
fit10 = popt[1]*Colour_exp10+popt[0]
fit10_short = popt[1]*Colour_exp10_short+popt[0]

theta_exp00_0 = 10**(8.4392-0.2*V_test-2*fit00_short_0)

theta_exp10 = 10**(8.4392-0.2*V_test-2*fit10_short)
diff_exp10 = abs(theta_exp10-theta_exp00_0)/theta_exp00_0*100

#=========================================================================#
# Empirical SBCRs
#=========================================================================#

f, (ax1, ax2) = plt.subplots(2,1, figsize=(8,9), gridspec_kw = {'height_ratios':[30, 6]}, sharex=True, sharey = False)
plt.gcf().subplots_adjust(hspace = -0.0)

abscisse_II_III = np.linspace(1.8,3.8,100)
abscisse_IV_V = np.linspace(1.,3.3,100)
abscisse_M_II_III = np.linspace(3.7,7,100)
abscisse_M_IV_V = np.linspace(3.8,7.5,100)


Fv_II_III = -0.1220*abscisse_II_III+3.9278
Fv_M_II_III = -0.1165*abscisse_M_II_III+3.9051
Fv_IV_V = -0.1374*abscisse_IV_V+3.9581
Fv_M_IV_V = -0.1240*abscisse_M_IV_V+3.9148


#ax1.plot(abscisse_II_III, Fv_II_III, lw = 1.5, label='SBCR F5/K7-II/III (Paper I)')
#ax1.plot(abscisse_IV_V, Fv_IV_V, lw = 1.5, color = 'red', label='SBCR F5/K7-IV/V (Paper I)')

ax1.plot(abscisse_M_II_III, Fv_M_II_III, lw = 1.5, label='SBCR M-II/III (Paper I)')
ax1.plot(abscisse_M_IV_V, Fv_M_IV_V, lw = 1.5, color = 'red', label='SBCR M-V (Paper I)')

ax1.plot(Colour_exp10, fit10, '--', color = 'dodgerblue', label = ur'$\log g = 3$', lw = 1.5, zorder = 1)
ax1.plot(Colour_exp00, fit00, '-.', color = 'firebrick', label = ur'$\log g = 4.5$', lw = 2, zorder = 1)

ax1.fill_between(abscisse_M_II_III, Fv_M_II_III+0.00461, Fv_M_II_III-0.00461, alpha=.25, color = 'gray', edgecolor = 'black')
ax1.fill_between(abscisse_M_IV_V, Fv_M_IV_V+0.00377, Fv_M_IV_V-0.00377, alpha=.25, color = 'gray', edgecolor = 'black')

ax1.set_ylabel(ur'$F_V$ (mag)', fontsize = 18)
ax2.set_xlabel(ur'$V-K$ (mag)', fontsize = 18)
ax2.set_ylabel(ur'$\sigma \theta_{\mathrm{LD}}$ (in \%)', fontsize = 18)

ax1.text(3.67, 2.942, ur'M-II/III: $<\log$ $g>$ = 1.63 $\pm$ 0.68', fontsize = 14)
ax1.text(3.67, 2.92, ur'M-IV/V: $<\log$ $g>$ = 4.85 $\pm$ 0.14', fontsize = 14)
#ax1.plot([3.65, 3.65], [2.779,2.781], color = 'black', lw = 0.5)
#ax1.plot([3.64,3.66], [2.781,2.781], color = 'black', lw = 0.5)
#ax1.plot([3.64,3.66], [2.779,2.779], color = 'black', lw = 0.5)
#ax1.text(3.7, 2.775, ur'1\% error on $R_{\mathrm{Vega}}$', fontsize =6)

b = gca()
b.set_xticklabels(ax2.get_xticks(), fontProperties)
b.set_yticklabels(ax2.get_yticks(), fontProperties)

ax1.xaxis.set_major_formatter(FormatStrFormatter('%.2f'))
ax1.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))
ax2.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))

ax1.set_xlim([3.5, 8])
ax1.set_ylim([2.9, 3.5])

ax1.xaxis.set_major_locator(MultipleLocator(1))
ax1.xaxis.set_minor_locator(MultipleLocator(0.2))
ax1.yaxis.set_major_locator(MultipleLocator(0.1))
ax1.yaxis.set_minor_locator(MultipleLocator(0.02))

leg = ax1.legend(loc="upper right", fontsize = 14, scatterpoints=1, numpoints=1, framealpha=0.5)
leg.get_frame().set_linewidth(0.0)

Colour_diff_III = np.linspace(min(Colour_list10), max(abscisse_M_II_III), 20)
Colour_diff_V = np.linspace(min(Colour_list00), max(abscisse_M_IV_V), 20)

Fv_M_II_III = -0.1165*Colour_diff_III+3.9051
Fv_M_IV_V = -0.1240*Colour_diff_V+3.9148

popt, pcov = curve_fit(func, Colour_list00, Fv_list00)
fit00_short = popt[1]*Colour_diff_V+popt[0]

popt, pcov = curve_fit(func, Colour_list10, Fv_list10)
fit10_short = popt[1]*Colour_diff_III+popt[0]

theta_giants = 10**(8.4392-0.2*V_test-2*Fv_M_II_III)
theta_giants_models = 10**(8.4392-0.2*V_test-2*fit10_short)
diff_giants = abs(theta_giants-theta_giants_models)/theta_giants_models*100

theta_dwarfs = 10**(8.4392-0.2*V_test-2*Fv_M_IV_V)
theta_dwarfs_models = 10**(8.4392-0.2*V_test-2*fit00_short)
diff_dwarfs = abs(theta_dwarfs-theta_dwarfs_models)/theta_dwarfs_models*100

ax2.plot(Colour_diff_III, diff_giants, '--', color = 'dodgerblue', lw = 1.5)
ax2.plot(Colour_diff_V, diff_dwarfs, '-.', color = 'firebrick', lw = 1.5)

ax2.set_ylim([-0.5, 12])
ax2.set_yticks([0, 2, 4, 6, 8 , 10])

plt.savefig('Comparison_empirical_M.pdf', dpi=70, transparent = True, bbox_inches = 'tight', pad_inches = 0.035)


